Walking the Dog Fast in Practice: Algorithm Engineering of the Fr\'echet Distance

The Fr\'echet distance provides a natural and intuitive measure for the popular task of computing the similarity of two (polygonal) curves. While a simple algorithm computes it in near-quadratic time, a strongly subquadratic algorithm cannot exist unless the Strong Exponential Time Hypothesis fails. Still, fast practical implementations of the Fr\'echet distance, in particular for realistic input curves, are highly desirable. This has even lead to a designated competition, the ACM SIGSPATIAL GIS Cup 2017: Here, the challenge was to implement a near-neighbor data structure under the Fr\'echet distance. The bottleneck of the top three implementations turned out to be precisely the decision procedure for the Fr\'echet distance. In this work, we present a fast, certifying implementation for deciding the Fr\'echet distance, in order to (1) complement its pessimistic worst-case hardness by an empirical analysis on realistic input data and to (2) improve the state of the art for the GIS Cup challenge. We experimentally evaluate our implementation on a large benchmark consisting of several data sets (including handwritten characters and GPS trajectories). Compared to the winning implementation of the GIS Cup, we obtain running time improvements of up to more than two orders of magnitude for the decision procedure and of up to a factor of 30 for queries to the near-neighbor data structure.

==> figures/boxes_vs_time/plot_boxes_vs_time.py <==
import numpy as np
import matplotlib.pyplot as plt
import math

data = np.loadtxt('boxes_vs_time.dat')
X = data[:,0]
Y = data[:,1]

# compute r value

x_bar = np.mean(X)
y_bar = np.mean(Y)
r_nom = sum([(X[i]-x_bar)*(Y[i]-y_bar) for i in range(0,len(X))])
r_denom_1 = math.sqrt(sum([(x-x_bar)**2 for x in X]))
r_denom_2 = math.sqrt(sum([(y-y_bar)**2 for y in Y]))
r = r_nom/(r_denom_1*r_denom_2)
print('The r value is: ' + str(r))
print('The r^2 value is: ' + str(r*r))

# plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=10)

fit = np.polyfit(X,Y,1)
fit_fn = np.poly1d(fit)

fig, axis = plt.subplots()
axis.set_ylabel(r'computation time ($\mu s$)', fontsize=15)
axis.set_xlabel(r'number of boxes', fontsize=15)

plt.plot(X,Y,'.',X,fit_fn(X),'--k')
plt.savefig('boxes_vs_time.pdf', bbox_inches='tight')


==> figures/decider_heatmap/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LogNorm

# modify this to decide which plots are done
plots = [\
        #  'times',\
        #  'comparison',\
        'filtered'\
]

def plot_heatmap(data, title, cbar_label, output_filename, log_scale, min_value = None, max_value = None):
    if min_value is None:
        min_value = data.min()
    if max_value is None:
        max_value = data.max()

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.rc('font', size=19)

    #  column_labels = range(0, -11, -1) + range(-10, 1)
    column_labels = [ '$1-2^{' + str(x) + '}$' for x in range(-1,-11,-2)] + [ '$1+2^{' + str(x) + '}$' for x in range(-10,3, 2) ]
    row_labels = [ '$2^{' + str(x) + '}$' for x in range(1, 15, 2) ]

    fig, axis = plt.subplots()
    fig.suptitle(title + ':', fontsize=40, x=0.1, ha='left', va='baseline')
    fig.set_figwidth(20.)
    #  fig.set_figheight(10.)

    if log_scale:
        heatmap = axis.pcolor(data, cmap='bone', norm=LogNorm(vmin=min_value, vmax=max_value))
    else:
        heatmap = axis.pcolor(data, cmap='hot', vmin=min_value, vmax=max_value)

    axis.set_ylabel(r'neighbor rank', fontsize=30)
    axis.set_xlabel(r'distance factor', fontsize=30)
    axis.set_yticks(np.arange(data.shape[0], step=2)+0.5, minor=False)
    axis.set_xticks(np.arange(data.shape[1], step=2)+0.5, minor=False)

    axis.invert_yaxis()

    axis.set_yticklabels(row_labels, minor=False)
    axis.set_xticklabels(column_labels, minor=False)

    cbar = plt.colorbar(heatmap)
    cbar.set_label(cbar_label, fontsize=30)
    #  plt.show()
    plt.savefig(output_filename, bbox_inches='tight')


if 'times' in plots:
    for dataset in [ 'sigspatial', 'characters', 'geolife' ]:
        data = np.loadtxt(dataset + '.dat')
        cbar_label = 'computation time (ms)'
        output_filename = dataset + '.pdf'
        plot_heatmap(data, "\\textsc{" + dataset.capitalize() + "}", cbar_label, output_filename, False)

if 'decider' in plots:
    for dataset in [ 'sigspatial', 'characters', 'geolife' ]:
        data_new = np.loadtxt(dataset + '.dat')
        data_old = np.loadtxt(dataset + '_old.dat')
        data = data_old / data_new
        cbar_label = 'speed-up factor'
        output_filename = dataset + '_factor.pdf'
        plot_heatmap(data, "\\textsc{" + dataset.capitalize() + "}", cbar_label, output_filename, True, 1)

if 'filtered' in plots:
    for dataset in [ 'sigspatial', 'characters', 'geolife' ]:
        data = np.loadtxt(dataset + '_filtered.dat')
        data = data*100 # scale from [0,1] to [0,100]
        cbar_label = 'filtered (\%)'
        output_filename = dataset + '_filtered_count.pdf'
        plot_heatmap(data, "\\textsc{" + dataset.capitalize() + "}", cbar_label, output_filename, False, min_value = 0, max_value = 100)


==> figures/decider_heatmap/stats.py <==
import numpy as np

print("")

for dataset in [ 'sigspatial', 'characters', 'geolife' ]:
    data_new = np.loadtxt(dataset + '.dat')
    data_old = np.loadtxt(dataset + '_old.dat')

    print("==============")
    print(dataset)
    print("==============\n")

    print("Overall speed-up for this data set:")
    print(np.sum(data_old)/np.sum(data_new))

    print("")

    print("Speed-up for different k:")
    ax = (1)
    new_sum = np.sum(data_new, ax)
    old_sum = np.sum(data_old, ax)
    print(old_sum/new_sum)

    print("")

    print("Speed-up for different l:")
    ax = (0)
    new_sum = np.sum(data_new, ax)
    old_sum = np.sum(data_old, ax)
    print(old_sum/new_sum)

    print("")

